A knot without a nonorientable essential spanning surface

This note gives the first example of a hyperbolic knot in the 3-sphere that lacks a nonorientable essential spanning surface; this disproves the Strong Neuwirth Conjecture formulated by Ozawa and Rubinstein. Moreover, this knot has no even strict boundary slopes, disproving the Even Boundary Slope Conjecture of the same authors. The proof is a rigorous calculation using Thurston's spun-normal surfaces in the spirit of Haken's original normal surface algorithms.

==> anc/k6_36.py <==
""" 
This Python script checks the claims made in the paper using
SnapPy and Regina.  Run via::

   python k6_36.py

or 

   sage -python k6_36.py

assuming you have installed the SnapPy and Regina modules into the
relevant version of Python.

Tested with SnapPy 2.3 and Regina 4.96.  

This code is in the public domain. 
"""

import snappy, regina

T = snappy.Manifold('K6_36')
lemma_slopes = [(67, -1), (69, -1), (71, -1), (77, -1), (211, -3)]

def check_slopes():
    """ 
    Uses SnapPy to check the claim in Lemma 2.1 as to the set of spunnormal
    boundary slopes.

    We also check the claim needed to see that this example satisfies
    the Neuwirth conjecture.
    """
    assert T.normal_boundary_slopes() == lemma_slopes
    print("Spunnormal boundary slopes of T matched Lemma 2.1.")
    # Check there is a vertex surface which satisfies the Kabaya
    # criterion with exactly two boundary components and slope
    # -77.
    S = T.normal_surfaces()[-1]
    assert tuple(S.boundary_slopes()) == (-2*77, 2)
    assert None not in S.quad_types()

def check_hyperbolicity():
    """
    If run inside of Sage, can also double-check the result of [HIKMOT]
    that this manifold is hyperbolic using just SnapPy.
    """
    if snappy._within_sage:
        assert T.verify_hyperbolicity()[0] == True
        print("The triangulation T is geometric.")
        
def finite_triangulation_of_filling(manifold, slope, tries=10):
    """ 
    Fill the given SnapPy triangulation along the specified slope,
    and return a Regina triangulation of resulting closed manifold.
    To ensure later Hakeness calculations succeed, we use
    randomization to return a triangulation with reasonably few
    tetrahedra.
    """
    ans = None
    for i in range(tries):
        N = manifold.copy()
        N.dehn_fill(slope)
        N = N.filled_triangulation()
        N.randomize()
        N.simplify()
        R = regina.NTriangulation(N._to_string())
        R.intelligentSimplify()
        if ans is None:
            ans = R
        elif R.getNumberOfTetrahedra() < ans.getNumberOfTetrahedra():
            ans = R
    return ans

def check_small():
    """
    Confirm that T contains no closed essential surface.
    """
    R = regina.NTriangulation(T._to_string())
    surfaces = regina.NNormalSurfaceList.enumerate(R, regina.NS_STANDARD)
    for i in range(surfaces.getNumberOfSurfaces()):
        S = surfaces.getSurface(i)
        if S.isVertexLinking() or S.isThinEdgeLink() != (None, None):
            continue 
        X = S.cutAlong()
        X.idealToFinite()
        X.simplifyToLocalMinimum()
        assert X.hasCompressingDisc()
    print('Manifold is small.')

   
def check_haken(): 
    for slope in lemma_slopes:
        R = finite_triangulation_of_filling(T, slope)
        assert R.isHaken()
        print('Filling along ' + repr(slope) + ' is Haken.')

def check_neuwirth():
    R = regina.NTriangulation(T._to_string())
    R.idealToFinite()
    R.intelligentSimplify()
    ans = []
    surfaces = regina.NNormalSurfaceList.enumerate(R, regina.NS_STANDARD)
    for i in range(surfaces.getNumberOfSurfaces()):
        S = surfaces.getSurface(i)
        if S.hasRealBoundary() and not S.isOrientable():
            ans.append(S)
    return R, ans

def main():
    check_hyperbolicity()
    check_slopes()
    check_small()
    check_haken()
    print('All tests pass, so Lemmas 2.1 and 2.2 are proved!')
     
if __name__ == '__main__':
    main()

    

